Uniqueness of factorization for fusion-invariant representations

Given a saturated fusion system $\mathcal{F}$ over a finite $p$-group $S$, we provide criteria to determine when uniqueness of factorization into irreducible $\mathcal{F}$--invariant representations holds. We use them to prove uniqueness of factorization when the order of $S$ is at most $p^3$. We also describe an example where the monoid of fusion-invariant representations is not even half-factorial. Finally, we find other examples of fusion systems where this monoid is not factorial using GAP.

==> anc/Uniqueness.g <==
#The functions in this file were used to obtain some of the new examples of non-factorial
#monoids of the form Rep_G(S), where G is a finite group and S is a p-Sylow subgroup of G.
#Results appear in the article 'Uniqueness of factorization for fusion-invariant representations'
#by Jose Cantarero and German Combariza.

#The main functions are Uniqueness and RoughUniqueness. They both take as input
#a finite group G and a prime p. Then they take a p-Sylow subgroup S of G and
#search for irreducible G-invariant representations of S which are subrepresentations
#of the regular representation. If this search finds that there are more irreducible
#G-invariant representations of S than G-conjugacy classes of elements of S, it stops
#(from the moment that it finds at least one more) and throws false, meaning that the
monoid Rep_G(S) is not factorial. Otherwise, it
#throws true. The difference between both methods lie only in the search method. 
#The function RoughUniqueness checks all the subrepresentations of the regular
#representation. The function Uniqueness checks only the subrepresentations of
#the regular representation which are N_G(S)-invariant, but it requires finding
#first a basis of N_G(S)-invariant representations.

#If the group S has a large number c of conjugacy classes, the function RoughUniqueness
#might need to check representations in the order of magnitude of 2^c or higher which 
#could require a lot of computing space. In this case Uniqueness might require less 
#computing space, but it will need a previous step.

#Representations are usually described by the list of multiplicities of their
#irreducible subrepresentations.

LoadPackage( "ctbllib" );

#########################################
#The next function checks if 'small' is a proper subrepresentation
#of 'big', that is, each coordinate of 'small' must be less or equal
#than the corresponding coordinate of 'big' and not all coordinates
#can be equal.
##########################################

IsSubRep:=function(small,big)
local s, answer, i;

s:=Size(small);
answer:=true;

for i in [1..s] do
 answer:=(answer and (small[i]<=big[i]));
od;

answer:=(answer and (small<>big));

return answer;
end;


################################################
#The next function determines two things, the number
#of G-conjugacy classes of S and the way in which the
#S-conjugacy classes of S are fused into G-conjugacy
#classes. They are the first coordinate and the rest
#of coordinates of 'm', respectively. This function 
#takes as input the group G and set 'c' of conjugacy
#classes of S. In the double loop running over i
#and j we check which S-conjugacy classes fuse into the same
#G-conjugacy classes. When this is the case, we store
#the index i in the jth coordinate. In this way we can
#know if two S-conjugacy classes fused into the same
#G-conjugacy class by checking if they have the same
#index in 'm'. The indices that were changed will not
#be changed again, so we store them in 'lista' to ignore
#them in the j loop. The number of G-conjugacy classes of
#S is exactly the number of S-conjugacy classes minus the
#number of indices that were changed, that is, the indices
#in 'lista'. We store this as the first coordinate of 'm'.
######################################################################


PatternOfFusionClasses:=function(G,c)
local s, m, x, i, j, lista;
  
  m:=[1..Size(c)];
  lista:=[];
  
  
for i in [1..Size(c)] do
 for j in [(i+1)..Size(c)] do
  if (j in lista) then continue; fi;
   if IsConjugate(G,Representative(c[i]),Representative(c[j])) then
       m[j]:=i;
       Add(lista,j);
   fi;
 od;
od;

x:=Size(c)-Size(lista);
Add(m,x,1);

return m;
end;



#######################################################
#The next function tells us whether the character 'coef'
#is fusion-invariant. This function does not include G
#nor S as input, because it is an auxiliary function of
#RoughUniqueness. Instead, we feed it the
#irreducible representations 'irrs' of S, the set 'c' of
#conjugacy classes of S and the pattern 'w' in which the
#S-conjugacy classes fuse into G-conjugacy classes.
#############################################################


IsFusionInvariant:=function(coef,c,irrs,w)
local i, j, s, dif, answer, lista;

answer := true;
dif:=0;

#The pattern 'w' tells us which S-conjugacy classes fused
#into the same G-conjugacy class. If a class did not fused,
#his id will only appear once in 'w' and then we can ignore
#that class. 
#If the id of a class appears several times, that is, w[j]=w[i],
#then the value of the character 'coef' should be the same on the
#S-conjugacy classes 'c[j]' and 'c[i]'. It suffices to check this
#on a representative. Once an index has been checked once and the
#values of the character matched, it is not necessary to check it
#again, so we create a list 'lista' where we store those indices
#and ignore if they appear in the for loops.
#If at some point the character values do not match as they should,
#that is, if the difference 'dif' between the evaluation of the character
#on the representatives of 'c[j]' y 'c[i]' is not zero, then we exit both
#for loops and the character is not fusion-invariant. Otherwise, it is fusion-invariant.

lista:=[];

for i in [1..Size(w)] do
 if ((Size(Positions(w,i)) < 2) or (i in lista)) then continue; fi;
  for j in [(i+1)..Size(w)] do
   if ((w[j]<>w[i]) or (j in lista)) then continue; fi;
    for s in [1..Size(irrs)] do
      dif := dif + coef[s]*(Representative(c[j])^irrs[s]-Representative(c[i])^irrs[s]);
    od;
    if (dif <> 0) then
     answer:=false; 
     break;   
     break;
    else Add(lista,j);
    fi;
  od;
od;

return answer;
end;






################################
#This is our first algorithm to determine the factoriality of Rep_S(G).
#If the function throws false, Rep_S(G) is not factorial. If the function
#throws true, then Rep_S(G) would be factorial if Conjecture 2.19 in the 
#paper 'Uniqueness of factorization for fusion-invariant representations'
#holds. 
#Note that the table 'tbls' of characters contains the S-conjugacy classes 'c'
#of S as part of its information.
##################################

RoughUniqueness:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,x,c,lista,iter,aux,answer,cero,y,w, a;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the number 'x' of G-conjugacy
#classes of elements of S and the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClasses(G,c);
  x:=y[1];
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

#We build the regular representation of S

  reg:=[];

  for i in [1..Size(irrs)] do
    reg[i]:=DegreeOfCharacter(irrs[i]);
  od;
  
#We construct the list of possible coefficients
#of subrepresentations of the regular representation
  
  lista:=[];
  
  for j in [1..Size(irrs)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation  
  
  cero:=Zero([1..Size(irrs)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. Once 'z' has more elements than G-conjugacy classes of elements
#of S, we can conclude that Rep_G(S) is not factorial. Otherwise, it will continue
#until it examines all the subrepresentations of the regular 
#representation.  
  
  z:=[];
  aux:=true;
  answer:=true;

  for j in iter do
   if (Size(z)>x) then
   answer:=false; 
   break; 
   else for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   fi;
   if (IsFusionInvariant(j,c,irrs,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
   
  return answer;
end;


################################
#Next we have a function that returns the irreducible G-invariant
#representations of S which are subrepresentations of the regular
#representation. Essentially it follows the same process as the
#function Uniqueness, but it does not stop when it finds more 
#irreducible G-invariant representations than G-conjugacy classes.
##################################

RoughIrredGInvariant:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,c,lista,iter,aux,cero,y,w, a;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the number the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClasses(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

#We build the regular representation of S

  reg:=[];

  for i in [1..Size(irrs)] do
    reg[i]:=DegreeOfCharacter(irrs[i]);
  od;
  
#We construct the list of possible coefficients
#of subrepresentations of the regular representation
  
  lista:=[];
  
  for j in [1..Size(irrs)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation  
  
  cero:=Zero([1..Size(irrs)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. 
  
  z:=[];
  aux:=true;

  for j in iter do
    for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   if (IsFusionInvariant(j,c,irrs,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
   
  return z;
end;


#########################################
#Next function determines the orbit of the
#irreducible representations of S under the
#action of the normalizer N_G(S).
#########################################

OrbitsOfIrreducibles:=function(G,S,irrs)
local N, x, y, m, lista, i, j, a, k, r, reps, listb;

N:=Normalizer(G,S);

x:=RightCosetsNC(N,S); 

#We take inverse in order to get left cosets

y:=List(x,a->ConjugatorAutomorphismNC(S,Representative(a)^(-1)));

m:=[1..Size(irrs)];
lista:=[];

for i in [1..Size(irrs)] do
 if (i in lista) then continue; fi;
 for j in [1..Size(x)] do
  if (j in lista) then continue; fi;
    m[Position(irrs,RestrictedClassFunction(irrs[i],y[j]))]:=i;
    Add(lista,Position(irrs,RestrictedClassFunction(irrs[i],y[j])));
 od;
od; 
    
reps:=[];
listb:=[];

for k in [1..Size(m)] do
 if (k in listb) then continue; fi;
  reps[k]:=ZeroMutable([1..Size(irrs)]);
  reps[k][k]:=1;
  for r in [(k+1)..Size(m)] do 
   if (m[r]=m[k]) then 
    reps[k][r]:=1; 
    Add(listb,r);
   fi;  
  od;
od;

reps:=Compacted(reps);

return reps;    

end;

#######################################################
#The next function tells us whether the character 'coef',
#which is given in the basis of N_G(S)-invariant representations,
#is fusion-invariant. This function does not include G
#nor S as input, because it is an auxiliary function of
#Uniqueness. Instead, we feed it the
#irreducible representations 'irrs' of S, the orbits 'reps' of
#representations under the action of the normalizer N_G(S), the set 'c' of
#conjugacy classes of S and the pattern 'w' in which the
#S-conjugacy classes fuse into G-conjugacy classes.
#############################################################


IsFusionInvariantAlt:=function(coef,c,irrs,reps,w)
local i, j, s, dif, answer, lista, coord, k;

answer := true;
dif:=0;

#We express coef, which is given in terms of the basis reps
#in terms of the basis irrs. In this new basis we call it  
#coord

coord:=ZeroMutable([0..Size(irrs)]);

for k in [1..Size(reps)] do
 coord:=coord+coef[k]*reps[k];
od;

#The pattern 'w' tells us which S-conjugacy classes fused
#into the same G-conjugacy class. If a class did not fused,
#his id will only appear once in 'w' and then we can ignore
#that class. 
#If the id of a class appears several times, that is, w[j]=w[i],
#then the value of the character 'coord' should be the same on the
#S-conjugacy classes 'c[j]' and 'c[i]'. It suffices to check this
#on a representative. Once an index has been checked once and the
#values of the character matched, it is not necessary to check it
#again, so we create a list 'lista' where we store those indices
#and ignore if they appear in the for loops.
#If at some point the character values do not match as they should,
#that is, if the difference 'dif' between the evaluation of the character
#on the representatives of 'c[j]' y 'c[i]' is not zero, then we exit both
#for loops and the character is not fusion-invariant. Otherwise, it is fusion-invariant.

lista:=[];

for i in [1..Size(w)] do
 if ((Size(Positions(w,i)) < 2) or (i in lista)) then continue; fi;
  for j in [(i+1)..Size(w)] do
   if ((w[j]<>w[i]) or (j in lista)) then continue; fi;
    for s in [1..Size(irrs)] do
      dif := dif + coord[s]*(Representative(c[j])^irrs[s]-Representative(c[i])^irrs[s]);
    od;
    if (dif <> 0) then
     answer:=false; 
     break;   
     break;
    else Add(lista,j);
    fi;
  od;
od;

return answer;
end;



################################
#This is our second algorithm to determine the factoriality of Rep_S(G).
#If the function throws false, Rep_S(G) is not factorial. If the function
#throws true, then Rep_S(G) would be factorial if Conjecture 2.19 in the
#paper 'Uniqueness of factorization for fusion-invariant representations'
#holds. 
#Note that the table 'tbls' of characters contains the S-conjugacy classes 'c'
#of S as part of its information.
##################################

Uniqueness:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,x,c,lista,iter,aux,answer,cero,y,w, a, reps;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the number 'x' of G-conjugacy
#classes of elements of S and the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClasses(G,c);
  x:=y[1];
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;
  
#We determine a basis of the representations which are
#invariant under the action of the normalizer.

reps:=OrbitsOfIrreducibles(G,S,irrs);

#We build the regular representation in terms of the
#previous basis. This is the main difference with the
#algorithm RoughUniqueness.

  reg:=[];

  for i in [1..Size(reps)] do             
    reg[i]:=DegreeOfCharacter(irrs[Position(reps[i],1)]);
  od;
  
#We construct the list of possible coefficients of the
#subrepresentations of the regular representation, in the
#same basis we considered right above.
  
  lista:=[];
  
  for j in [1..Size(reps)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation in this basis.
  
  cero:=Zero([1..Size(reps)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. Once 'z' has more elements than G-conjugacy classes of elements
#of S, we can conclude that Rep_G(S) is not factorial. Otherwise, it will continue
#until it examines all the subrepresentations of the regular 
#representation.   
  
  z:=[];
  aux:=true;
  answer:=true;

  for j in iter do
   if (Size(z)>x) then
   answer:=false; 
   break; 
   else for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   fi;
   if (IsFusionInvariantAlt(j,c,irrs,reps,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
   
  return answer;
end;


################################################
#The next function determines a basis of the complexified ring
#of G-invariant representations of S. In order to
#find it, we determine the characters which are 
#constant in G-conjugacy classes of elements of S.
#This characters are the solutions to the matrix
#which contains the differences between evaluations 
#of the irreducible characters of S on an element
#and its G-conjugates. Using the pattern of S-conjugacy
#classes which fuse into the same G-conjugacy class, we
#only have to consider the differences coming from the representatives of classes which
#fuse.
################################################


BaseDeFusion:=function(G,p)
local S, tbls, irrs, lists, pares, matriz, Mat, i, j, k, l, r, s, y, w, a, lista, c;   

# Character tables and irreducible representations of S
S := SylowSubgroup(G,p);
tbls := CharacterTable(S);
irrs := Irr(tbls);
c:=ConjugacyClasses(tbls);

lists := List(S);

#Pares will be a set of pairs of elements of S and some of their G-conjugates, that
#imply the total of G-conjugacy relations in S. This will come out of the pattern of
#fusion of S-conjugacy classes into G-conjugacy classes.

y:=PatternOfFusionClasses(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

lista:=[];

pares := [];
for i in [1..Size(w)] do
 if ((Size(Positions(w,i)) < 2) or (i in lista)) then continue; fi;
  for j in [i+1..Size(w)] do
    if ((w[i]=w[j]) and (not (j in lista)))  then
      Append(pares, [[Representative(c[i]), Representative(c[j])]]);
      Add(lista,j);
      fi; 
  od;
od;


#We create a matrix of the appropriate size
matriz := [[]];
for l in [2..Size(pares)] do
  Append(matriz, [[]]);
od;


for r in [1..Size(pares)] do
  for s in [1..Size(irrs)] do
    matriz[r][s] := pares[r][1]^irrs[s] - pares[r][2]^irrs[s];
  od;
od;




#'matriz' contains the differences between each irreducible character
#evaluated on an element of S and the appropriate G-conjugates.

Mat := TransposedMat(matriz);

if Mat = [] 
 then Mat := NullMat(Size(irrs),1);
 fi;

  return (NullspaceMat(Mat));
end;





##################################
#This function returns the G-conjugacy
#classes of elements of S.
####################################

FusedClasses:=function(G,p)
local S, lists, a, b, c, s, aux;

S:=SylowSubgroup(G,p);

c:=ConjugacyClasses(S);
  
  s:=[];
  s[1]:=c[1];
  
  aux:=true;

for a in [2..Size(c)] do
 for b in [1..Size(s)] do
    if IsConjugate(G,Representative(c[a]),Representative(s[b])) then
       s[b]:=Union(s[b],c[a]);
       aux:=false;
       break;
    fi;
 od;
 if aux then 
   s[Size(s)+1]:=c[a];
 fi;
 aux:=true;
od;

return s;
end;


################################
#Next we have a function that returns the irreducible G-invariant
#representations of S which are subrepresentations of the regular
#representation. Essentially it follows the same process as the
#function Uniqueness, but it does not stop when it finds more 
#irreducible G-invariant representations than G-conjugacy classes.
##################################

IrredGInvariant:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,c,lista,iter,aux,cero,y,w, a, reps,newz,jj, kk;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClasses(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;
  
#We determine a basis of the representations which are
#invariant under the action of the normalizer.

reps:=OrbitsOfIrreducibles(G,S,irrs);

#We build the regular representation in terms of the
#previous basis. This is the main difference with the
#algorithm RoughUniqueness.

  reg:=[];

  for i in [1..Size(reps)] do             
    reg[i]:=DegreeOfCharacter(irrs[Position(reps[i],1)]);
  od;
  
#We construct the list of possible coefficients of the
#subrepresentations of the regular representation, in the
#same basis we considered right above.
  
  lista:=[];
  
  for j in [1..Size(reps)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation in this basis.
  
  cero:=Zero([1..Size(reps)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. 
  
  z:=[];
  aux:=true;

  for j in iter do
   for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   if (IsFusionInvariantAlt(j,c,irrs,reps,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
  
# We need to return to the basis of irreducible representations of S.

newz:=[];

for jj in [1..Size(z)] do
 newz[jj]:=Zero([1..Size(irrs)]);
 for kk in [1..Size(reps)] do
  newz[jj]:= newz[jj]+z[jj][kk]*reps[kk];
 od;
od;
   
  return newz;
end;



################################################
#The next function does the same thing as PatternOfFusionClasses,
#but only for symmetric groups. The only difference is that in this
#case we only need to check that the cycle structure of the elements
#is the same in order to check if they are G-conjugate
######################################################################


PatternOfFusionClassesSymmetric:=function(G,c)
local s, m, x, i, j, lista;
  
  m:=[1..Size(c)];
  lista:=[];
  
  
for i in [1..Size(c)] do
 for j in [(i+1)..Size(c)] do
  if (j in lista) then continue; fi;
   if (CycleStructurePerm(Representative(c[i]))=CycleStructurePerm(Representative(c[j]))) then
       m[j]:=i;
       Add(lista,j);
   fi;
 od;
od;

x:=Size(c)-Size(lista);
Add(m,x,1);

return m;
end;



################################
#This is our third algorithm to determine the factoriality of Rep_S(G), in
#this case for symmetric groups.
##################################

UniquenessSymmetric:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,x,c,lista,iter,aux,answer,cero,y,w, a, reps;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the number 'x' of G-conjugacy
#classes of elements of S and the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClassesSymmetric(G,c);
  x:=y[1];
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;
  
#We determine a basis of the representations which are
#invariant under the action of the normalizer.

reps:=OrbitsOfIrreducibles(G,S,irrs);

#We build the regular representation in terms of the
#previous basis. This is the main difference with the
#algorithm RoughUniqueness.

  reg:=[];

  for i in [1..Size(reps)] do             
    reg[i]:=DegreeOfCharacter(irrs[Position(reps[i],1)]);
  od;
  
#We construct the list of possible coefficients of the
#subrepresentations of the regular representation, in the
#same basis we considered right above.
  
  lista:=[];
  
  for j in [1..Size(reps)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation in this basis.
  
  cero:=Zero([1..Size(reps)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. Once 'z' has more elements than G-conjugacy classes of elements
#of S, we can conclude that Rep_G(S) is not factorial. Otherwise, it will continue
#until it examines all the subrepresentations of the regular 
#representation.   
  
  z:=[];
  aux:=true;
  answer:=true;

  for j in iter do
   if (Size(z)>x) then
   answer:=false; 
   break; 
   else for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   fi;
   if (IsFusionInvariantAlt(j,c,irrs,reps,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
   
  return answer;
end;


################################################
#The next function determines a basis of the complexified ring
#of G-invariant representations of S when G is a
#symmetric group.
################################################


BaseDeFusionSymmetric:=function(G,p)
local S, tbls, irrs, lists, pares, matriz, Mat, i, j, k, l, r, s, y, w, a, lista, c;   

# Character tables and irreducible representations of S
S := SylowSubgroup(G,p);
tbls := CharacterTable(S);
irrs := Irr(tbls);
c:=ConjugacyClasses(tbls);

lists := List(S);

#Pares will be a set of pairs of elements of S and some of their G-conjugates, that
#imply the total of G-conjugacy relations in S. This will come out of the pattern of
#fusion of S-conjugacy classes into G-conjugacy classes.

y:=PatternOfFusionClassesSymmetric(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

lista:=[];

pares := [];
for i in [1..Size(w)] do
 if ((Size(Positions(w,i)) < 2) or (i in lista)) then continue; fi;
  for j in [i+1..Size(w)] do
    if ((w[i]=w[j]) and (not (j in lista)))  then
      Append(pares, [[Representative(c[i]), Representative(c[j])]]);
      Add(lista,j);
      fi; 
  od;
od;


#We create a matrix of the appropriate size
matriz := [[]];
for l in [2..Size(pares)] do
  Append(matriz, [[]]);
od;


for r in [1..Size(pares)] do
  for s in [1..Size(irrs)] do
    matriz[r][s] := pares[r][1]^irrs[s] - pares[r][2]^irrs[s];
  od;
od;




#'matriz' contains the differences between each irreducible character
#evaluated on an element of S and the appropriate G-conjugates.

Mat := TransposedMat(matriz);

if Mat = [] 
 then Mat := NullMat(Size(irrs),1);
 fi;


  return (NullspaceMat(Mat));
end;


################################
#Next we have a function that returns the irreducible G-invariant
#representations of S which are subrepresentations of the regular
#representation. Essentially it follows the same process as the
#function Uniqueness, but it does not stop when it finds more 
#irreducible G-invariant representations than G-conjugacy classes.
##################################

IrredGInvariantSymmetric:=function(G,p)
  local S, tbls, irrs, reg,i,j,k,l,z,c,lista,iter,aux,cero,y,w, a, reps, newz, jj, kk;

  S:=SylowSubgroup(G,p);
  tbls:=CharacterTable(S);
  irrs:=Irr(tbls);
  
#We first determine the pattern 'w' in
#which S-conjugacy classes fuse into G-conjugacy
#classes.
  
  c:=ConjugacyClasses(tbls);
  y:=PatternOfFusionClassesSymmetric(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;
  
#We determine a basis of the representations which are
#invariant under the action of the normalizer.

reps:=OrbitsOfIrreducibles(G,S,irrs);

#We build the regular representation in terms of the
#previous basis. This is the main difference with the
#algorithm RoughUniqueness.

  reg:=[];

  for i in [1..Size(reps)] do             
    reg[i]:=DegreeOfCharacter(irrs[Position(reps[i],1)]);
  od;
  
#We construct the list of possible coefficients of the
#subrepresentations of the regular representation, in the
#same basis we considered right above.
  
  lista:=[];
  
  for j in [1..Size(reps)] do
   lista[j]:=[0..reg[j]];
  od;
  
#We build the list of subrepresentations of the
#regular representation, but not as a list, but
#as an iterator. The reason for this is so that
#the cartesian product is not stored, since it
#may be very large.
  
  iter:=IteratorOfCartesianProduct(lista);
  
#We build the zero representation in this basis.
  
  cero:=Zero([1..Size(reps)]); 
  
#Now we run over the list of subrepresentations of the regular
#representation. For each subrepresentation 'j', we check if it
#is G-invariant and in that case, we place it in 'z' unless it
#is the zero representation or 'z' or reg-z already has a subrepresentation
#of 'j'. 
  
  z:=[];
  aux:=true;

  for j in iter do
   for k in [1..Size(z)] do
     if (IsSubRep(z[k],j) or IsSubRep(reg-z[k],j)) then
     aux:=false;
     break;
     fi;
     od;
   if (IsFusionInvariantAlt(j,c,irrs,reps,w) and aux and (j<>cero)) then
      Add(z,j);
      else 
      aux:=true;
     fi;
  od;
  
  # We need to return to the basis of irreducible representations of S.

newz:=[];

for jj in [1..Size(z)] do
 newz[jj]:=Zero([1..Size(irrs)]);
 for kk in [1..Size(reps)] do
  newz[jj]:= newz[jj]+z[jj][kk]*reps[kk];
 od;
od;
   
  return newz;
end;


#############################################################
#We now give direct versions of the algorithms that determine
#the pattern of fusion and whether a representation is G-invariant.
#Since these do not function as auxiliary functions, they take
#as input the group G and the prime p, and in the case of whether
#a representation is G-invariant, the coefficients of the representation
#in the basis of irreducible representations of S.
##################################################################


PatternOfFusion:=function(G,p)
 local S, tbls,c;
 
 S:=SylowSubgroup(G,p);
 tbls:=CharacterTable(S);
 c:=ConjugacyClasses(tbls);
 
  return PatternOfFusionClasses(G,c);
 end;
 
 
 PatternOfFusionSymmetric:=function(G,p)
  local S, tbls,c;
 
 S:=SylowSubgroup(G,p);
 tbls:=CharacterTable(S);
 c:=ConjugacyClasses(tbls);
 
  return PatternOfFusionClassesSymmetric(G,c);
 end;
  
  
  
  IsFusionInvariantDirect:=function(G,p,coef)
local S, tbls, irrs, c, y, a, w;

S:=SylowSubgroup(G,p);
tbls:=CharacterTable(S);
irrs:=Irr(tbls);
c:=ConjugacyClasses(tbls);

y:=PatternOfFusionClasses(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

return IsFusionInvariant(coef,c,irrs,w);
end;


  IsFusionInvariantAltDirect:=function(G,p,coef)
local S, tbls, irrs, c, y, a, w, reps;

S:=SylowSubgroup(G,p);
tbls:=CharacterTable(S);
irrs:=Irr(tbls);
c:=ConjugacyClasses(tbls);
reps:=OrbitsOfIrreducibles(G,S,irrs);

y:=PatternOfFusionClasses(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

return IsFusionInvariantAlt(coef,c,irrs,reps,w);
end;



  IsFusionInvariantSymmetricDirect:=function(G,p,coef)
local S, tbls, irrs, c, y, a, w, reps;

S:=SylowSubgroup(G,p);
tbls:=CharacterTable(S);
irrs:=Irr(tbls);
c:=ConjugacyClasses(tbls);
reps:=OrbitsOfIrreducibles(G,S,irrs);

y:=PatternOfFusionClassesSymmetric(G,c);
  w:=[];
  
  for a in [1..Size(c)] do
   w[a]:=y[a+1];
  od;

return IsFusionInvariantAlt(coef,c,irrs,reps,w);
end;

